Junkyard Computing: Repurposing Discarded Smartphones to Minimize Carbon

1.5 billion smartphones are sold annually, and most are decommissioned less than two years later. Most of these unwanted smartphones are neither discarded nor recycled but languish in junk drawers and storage units. This computational stockpile represents a substantial wasted potential: modern smartphones have increasingly high-performance and energy-efficient processors, extensive networking capabilities, and a reliable built-in power supply. This project studies the ability to reuse smartphones as "junkyard computers." Junkyard computers grow global computing capacity by extending device lifetimes, which supplants the manufacture of new devices. We show that the capabilities of even decade-old smartphones are within those demanded by modern cloud microservices and discuss how to combine phones to perform increasingly complex tasks. We describe how current operation-focused metrics do not capture the actual carbon costs of compute. We propose Computational Carbon Intensity -- a performance metric that balances the continued service of older devices with the superlinear runtime improvements of newer machines. We use this metric to redefine device service lifetime in terms of carbon efficiency. We develop a cloudlet of reused Pixel 3A phones. We analyze the carbon benefits of deploying large, end-to-end microservice-based applications on these smartphones. Finally, we describe system architectures and associated challenges to scale to cloudlets with hundreds and thousands of smartphones.

==> figures/microbench.py <==
import matplotlib.pyplot as plt
# ----- preamble -----
C1=['#00487C','#1FA2FF','#D6EEFF'] #BLUE
C2=['#4D8B31','#87CA68','#CFE9C4'] #GREEN
C3=['#561643','#D14DA9','#F7DFEF'] #PURPLE
C4=['#FF7F11','#FFA85C','#FFDEC2'] #ORANGE
FONTSIZE = 11
fig = plt.gcf()
ax = plt.gca()
fig.set_size_inches(4.5,3)
# ----- preamble -----

a_total = 3.2584
b_total = 3.2542
c_total = 2.5733
d_total = 2.6954
totals = [a_total,b_total,c_total,d_total]

a_env = 2.6535
b_env = 2.6059
c_env = 2.2349
d_env = 2.3053
envs = [a_env,b_env,c_env,d_env]

a_compute = 2.5959
b_compute = 2.4906
c_compute = 2.1338
d_compute = 2.2486
computes = [a_compute,b_compute,c_compute,d_compute]

overheads = [totals[i]-computes[i] for i in range(len(computes))] 
print(overheads)
ec = [envs[i]-computes[i] for i in range(len(computes))]
te = [totals[i]-envs[i] for i in range(len(totals))]
tc = [ec[i]+te[i] for i in range(len(ec))]
labels = ['A','B','C','D']

ax.bar(labels,computes,width=0.7,color=C2[1],zorder=2,label='Compute')
#ax.bar(labels,ec,bottom=computes,width=0.7,color='#7678ED',zorder=2,label='Environment Setup')
ax.bar(labels,tc,bottom=computes,width=0.7,color=C1[0],zorder=2,label='Cluster Management+Networking')
plt.axhline(4.91,color='black',zorder=3,linestyle='-.')
plt.annotate('AWS Lambda: 4.91s',xy=(1.5,4.5),fontsize=FONTSIZE)
plt.ylabel('Response Time (s)',fontsize=FONTSIZE)
plt.xlabel('Device ID',fontsize=FONTSIZE)
plt.legend(bbox_to_anchor=(1,1.1),ncol=2,borderpad=0,frameon=False,fontsize=FONTSIZE-1,columnspacing=0.4,handletextpad=0.4)
for i in range(len(totals)):
     plt.annotate(str(round(totals[i],2))+'s',xy=(i-0.3,totals[i]+0.05),color='black',style='italic',fontsize=FONTSIZE)
plt.grid(axis='y',linestyle='dotted')     
plt.tight_layout()
plt.savefig('renee.eps',format='eps')
plt.show()

